Adapting MIMO video restoration networks to low latency constraints

MIMO (multiple input, multiple output) approaches are a recent trend in neural network architectures for video restoration problems, where each network evaluation produces multiple output frames. The video is split into non-overlapping stacks of frames that are processed independently, resulting in a very appealing trade-off between output quality and computational cost. In this work we focus on the low-latency setting by limiting the number of available future frames. We find that MIMO architectures suffer from problems that have received little attention so far, namely (1) the performance drops significantly due to the reduced temporal receptive field, particularly for frames at the borders of the stack, (2) there are strong temporal discontinuities at stack transitions which induce a step-wise motion artifact. We propose two simple solutions to alleviate these problems: recurrence across MIMO stacks to boost the output quality by implicitly increasing the temporal receptive field, and overlapping of the output stacks to smooth the temporal discontinuity at stack transitions. These modifications can be applied to any MIMO architecture. We test them on three state-of-the-art video denoising networks with different computational cost. The proposed contributions result in a new state-of-the-art for low-latency networks, both in terms of reconstruction error and temporal consistency. As an additional contribution, we introduce a new benchmark consisting of drone footage that highlights temporal consistency issues that are not apparent in the standard benchmarks.

==> figures/visual_results/do_figures.py <==
import numpy as np
import iio
from os.path import join
from flowICA.flow_utils import single_warp


i=21
start_x, start_y = 147,300
h,w = 160,400 
m, M = 15.079, 179.192 
seq='C090'
m_diff,M_diff=-125,123
m_diff,M_diff=-38.546844482421875, 11.141014099121094

#i=21
#start_x, start_y = 0, 205
#h,w = 160,400 
#m, M = 21.17, 129.12 
#seq='R210'
#m_diff,M_diff=-188,190
#m_diff,M_diff=-37.511810302734375, 20.10235595703125

#i=28
#start_x, start_y = 130, 379
#h,w = 160,400 
#m, M = 4.3, 115.3 
#seq='d160'
#m_diff,M_diff=-174,187
#m_diff,M_diff=-33.17567443847656,24.013511657714844




for j in range(i-1,i+2):
    a1 = iio.read(join("/mnt/ddisk/dewil/temp/ruche_Gabriele/drone-rgb-dataset/gt", seq, "%03d.png"%j))
    a1 = 255*(a1-m)/(M-m)
    iio.write("gt-drone"+seq+"-%03d.png"%j, a1[start_y:start_y+h,start_x:start_x+w].round().clip(0,255).astype(np.uint8))
    if j != i+2:
        a2 = iio.read(join("/mnt/ddisk/dewil/temp/ruche_Gabriele/drone-rgb-dataset/gt", seq, "%03d.png"%(j+1)))
        a2 = 255*(a2-m)/(M-m)
        flow = iio.read(join("/mnt/ddisk/dewil/dummy/ruche_Gabriele/drone-rgb-dataset/flow_TVL1", seq, "%05d.flo"%j))
        warped = single_warp(a2, flow, interpolation="bicubic").transpose(1,2,0).round().clip(0,255)
        diff = (warped - a1)[start_y:start_y+h, start_x:start_x+w]
        print(np.percentile(diff,2), np.percentile(diff, 98))
        diff = 255*(diff-m_diff)/(M_diff-m_diff)
        iio.write("gt-drone"+seq+"-%03d-diff.png"%j, diff.round().clip(0,255).astype(np.uint8))

    
    a1 = iio.read(join("/mnt/ddisk/dewil/temp/ruche_Gabriele/drone-rgb-dataset/noisy-short/AWGN30", seq, "%03d.tiff"%j))
    a1 = 255*(a1-m)/(M-m)
    iio.write("noisy-drone"+seq+"-%03d.png"%j, a1[start_y:start_y+h,start_x:start_x+w].round().clip(0,255).astype(np.uint8))
    if j != i+2:
        a2 = iio.read(join("/mnt/ddisk/dewil/temp/ruche_Gabriele/drone-rgb-dataset/noisy-short/AWGN30", seq, "%03d.tiff"%(j+1)))
        a2 = 255*(a2-m)/(M-m)
        flow = iio.read(join("/mnt/ddisk/dewil/dummy/ruche_Gabriele/drone-rgb-dataset/flow_TVL1", seq, "%05d.flo"%j))
        warped = single_warp(a2, flow, interpolation="bicubic").transpose(1,2,0).round().clip(0,255)
        diff = (warped - a1)[start_y:start_y+h, start_x:start_x+w]
        print(np.percentile(diff,2), np.percentile(diff, 98))
        diff = 255*(diff-m_diff)/(M_diff-m_diff)
        iio.write("noisy-drone"+seq+"-%03d-diff.png"%j, diff.round().clip(0,255).astype(np.uint8))
    
    a1 = iio.read(join("/mnt/ddisk/dewil/thales_project/results_of_M2Mnet/drone-rgb-dataset/non_rec_D1_MIMO/AWGN30", seq, "%05d.png"%j))
    a1 = 255*(a1-m)/(M-m)
    iio.write("M2Mnet_baseline-drone"+seq+"-%03d.png"%j, a1[start_y:start_y+h,start_x:start_x+w].round().clip(0,255).astype(np.uint8))
    if j != i+2:
        a2 = iio.read(join("/mnt/ddisk/dewil/thales_project/results_of_M2Mnet/drone-rgb-dataset/non_rec_D1_MIMO/AWGN30", seq, "%05d.png"%(j+1)))
        a2 = 255*(a2-m)/(M-m)
        flow = iio.read(join("/mnt/ddisk/dewil/dummy/ruche_Gabriele/drone-rgb-dataset/flow_TVL1", seq, "%05d.flo"%j))
        warped = single_warp(a2, flow, interpolation="bicubic").transpose(1,2,0).round().clip(0,255)
        diff = (warped - a1)[start_y:start_y+h, start_x:start_x+w]
        print(np.percentile(diff,2), np.percentile(diff, 98))
        diff = 255*(diff-m_diff)/(M_diff-m_diff)
        iio.write("M2Mnet_baseline-drone"+seq+"-%03d-diff.png"%j, diff.round().clip(0,255).astype(np.uint8))
    
    a1 = iio.read(join("/mnt/ddisk/dewil/thales_project/results_of_M2Mnet/drone-rgb-dataset/rec_D1/AWGN30", seq, "%05d.png"%j))
    a1 = 255*(a1-m)/(M-m)
    iio.write("M2Mnet_baselineRec-drone"+seq+"-%03d.png"%j, a1[start_y:start_y+h,start_x:start_x+w].round().clip(0,255).astype(np.uint8))
    if j != i+2:
        a2 = iio.read(join("/mnt/ddisk/dewil/thales_project/results_of_M2Mnet/drone-rgb-dataset/rec_D1/AWGN30", seq, "%05d.png"%(j+1)))
        a2 = 255*(a2-m)/(M-m)
        flow = iio.read(join("/mnt/ddisk/dewil/dummy/ruche_Gabriele/drone-rgb-dataset/flow_TVL1", seq, "%05d.flo"%j))
        warped = single_warp(a2, flow, interpolation="bicubic").transpose(1,2,0).round().clip(0,255)
        diff = (warped - a1)[start_y:start_y+h, start_x:start_x+w]
        print(np.percentile(diff,2), np.percentile(diff, 98))
        diff = 255*(diff-m_diff)/(M_diff-m_diff)
        iio.write("M2Mnet_baselineRec-drone"+seq+"-%03d-diff.png"%j, diff.round().clip(0,255).astype(np.uint8))
    
    a1 = iio.read(join("/mnt/ddisk/dewil/thales_project/results_of_M2Mnet/drone-rgb-dataset/parallel_D1_V2/AWGN30", seq, "%05d.png"%j))
    a1 = 255*(a1-m)/(M-m)
    iio.write("M2Mnet_baselineRecOSO-drone"+seq+"-%03d.png"%j, a1[start_y:start_y+h,start_x:start_x+w].round().clip(0,255).astype(np.uint8))
    if j != i+2:
        a2 = iio.read(join("/mnt/ddisk/dewil/thales_project/results_of_M2Mnet/drone-rgb-dataset/parallel_D1_V2/AWGN30", seq, "%05d.png"%(j+1)))
        a2 = 255*(a2-m)/(M-m)
        flow = iio.read(join("/mnt/ddisk/dewil/dummy/ruche_Gabriele/drone-rgb-dataset/flow_TVL1", seq, "%05d.flo"%j))
        warped = single_warp(a2, flow, interpolation="bicubic").transpose(1,2,0).round().clip(0,255)
        diff = (warped - a1)[start_y:start_y+h, start_x:start_x+w]
        print(np.percentile(diff,2), np.percentile(diff, 98))
        diff = 255*(diff-m_diff)/(M_diff-m_diff)
        iio.write("M2Mnet_baselineRecOSO-drone"+seq+"-%03d-diff.png"%j, diff.round().clip(0,255).astype(np.uint8))

